Babysitting AI Agents: A User-Centered Taxonomy and Study of Agentic Delegation Failures

Users are increasingly delegating tasks to AI agents, allowing agents to perform long-running, multi-step workflows on their behalf. However, agents may perform these tasks in ways that depart from users' expectations for how they should be carried out, leading to what we call agentic delegation failures. We leverage a large corpus of 163,487 Reddit posts, describing AI agent use, to develop MANDATE: a taxonomy of 23 failure categories organized into seven groups. A follow-up study with 73 AI agent users examined the relationship between prevalence and perceptions of severity and noticeability, finding that failures rated as more severe are considered harder to notice, and that prior experience with a failure is associated with greater noticeability. Finally, we assess the maturity of research on each failure and identify commonly encountered failures that have received little attention (e.g., agents running without making progress). Our findings inform opportunities to make delegation easier for users to oversee and better studied by the research community.

==> assets/make_icons.py <==
#!/usr/bin/env python3
"""Extract the group icons from the teaser figure into standalone SVG + PDF.

The teaser (figures/teaser/index.html) defines the seven icons as inline
<symbol> elements tinted with currentColor. LaTeX cannot include SVG without
Inkscape, so each icon is also baked to a PDF in its group's colour -- one
icon belongs to exactly one group, so the colour can be fixed at export time.

    python latex/assets/make_icons.py
"""

import re
from pathlib import Path

import cairosvg

HERE = Path(__file__).parent
TEASER = HERE.parents[1] / "figures" / "teaser" / "index.html"

# icon id in the teaser -> (asset basename, group colour)
GROUPS = {
    "ic-resource":           ("resource",         "#475569"),
    "ic-process":            ("process",          "#6D28D9"),
    "ic-misrepresentation":  ("misrepresentation", "#B45309"),
    "ic-scope":              ("scope",            "#0F766E"),
    "ic-social":             ("social",           "#4D7C0F"),
    "ic-leakage":            ("leakage",          "#1D4ED8"),
    "ic-reward":             ("reward",           "#BE123C"),
}

SVG = ('<svg xmlns="http://www.w3.org/2000/svg" viewBox="0 0 24 24" '
       'width="24" height="24" color="{color}">\n{body}\n</svg>\n')


def main():
    html = TEASER.read_text()
    for icon_id, (name, color) in GROUPS.items():
        match = re.search(
            r'<symbol id="%s"[^>]*>(.*?)</symbol>' % re.escape(icon_id),
            html, re.S)
        if not match:
            raise SystemExit(f"icon {icon_id} not found in {TEASER}")
        # The teaser tints one sub-shape with the row background; here it is white.
        body = match.group(1).replace("var(--icon-bg, #ffffff)", "#ffffff").strip()
        svg = SVG.format(color=color, body=body)
        (HERE / f"icon-{name}.svg").write_text(svg)
        cairosvg.svg2pdf(bytestring=svg.encode(),
                         write_to=str(HERE / f"icon-{name}.pdf"),
                         output_width=48, output_height=48)
        print(f"icon-{name}.svg / .pdf  {color}")


if __name__ == "__main__":
    main()

